The landscape of software for tensor computations

Tensors (also commonly seen as multi-linear operators or as multi-dimensional arrays) are ubiquitous in scientific computing and in data science, and so are the software efforts for tensor operations. Particularly in recent years, we have observed an explosion in libraries, compilers, packages, and toolboxes; unfortunately these efforts are very much scattered among the different scientific domains, and inevitably suffer from replication, suboptimal implementations, and in many cases, limited visibility. As a first step towards countering these inefficiencies, here we survey and loosely classify software packages related to tensor computations. Our aim is to assemble a comprehensive and up-to-date snapshot of the tensor software landscape, with the intention of helping both users and developers. Aware of the difficulties inherent in any multi-discipline survey, we very much welcome the reader's help in amending and expanding our software list, which currently features 80 projects.

==> scripts/big-table.py <==
import pandas as pd

pd.options.mode.chained_assignment = None  # default='warn'

# Press the green button in the gutter to run the script.
if __name__ == '__main__':
    df1 = pd.read_csv('../data/tensor_sw.csv', sep=',')
    df = df1[df1['PDF'] == 1]

    print(df)
    df['Language'] = df['Language'].str.replace('-t', '')
    # df['Language'] = df['Language'].str.replace(r'(\, \w*\-i)', '')
    df['Language'] = df['Language'].str.replace(r'\, (\w*)-i',
                                                lambda m: ', {}\\textsuperscript{{i}}'.format(m.group(1)))
    df['Language'] = df['Language'].str.replace(r'\, (\w*)-x',
                                                lambda m: ', {}\\textsuperscript{{x}}'.format(m.group(1)))
    df['Language'] = df['Language'].str.replace('->', '{\\\\textrightarrow}')
    df['Sort Language'] = df['Language'].str.split(',').str[0]

    df['Name-lower'] = df['Name'].str.lower()
    df.sort_values(by=['Name-lower', 'Sort Language', 'Tensor type', 'Target system'], inplace=True)
    df.reset_index(drop=True, inplace=True)

    df['Language'] = df['Language'].str.replace('C\+\+', '{\\\CC}')
    df['Language'] = df['Language'].str.replace('cu', 'CUDA')

    df['Name-cite'] = df['Name'].str.replace(' ', '')
    df['Name-cite'] = df['Name-cite'].str.replace('!', '')
    df['Name-n-u'] = df['Name'].str.replace('_', '{\_}')

    df['Target system'] = df['Target system'].str.replace(r'(\, SM)', '')
    df['Target system'] = df['Target system'].str.replace(r'(CPU)', 'C')
    df['Target system'] = df['Target system'].str.replace(r'(GPU)', 'G')
    df['Target system'] = df['Target system'].str.replace(r'(DM)', 'D')
    df['Target system'] = df['Target system'].str.replace(r'\, (\w*)-x',
                                                          lambda m: ', {}\\textsuperscript{{x}}'.format(m.group(1)))
    df['Source'].fillna(' ', inplace=True)

    df['Element-wise ops'].fillna(' ', inplace=True)
    df['Data manipulation'].fillna(' ', inplace=True)
    df['Contractions'].fillna(' ', inplace=True)
    df['Decompositions'].fillna(' ', inplace=True)

    df['Tensor type'] = df['Tensor type'].str.replace(r'\, (?:SYM|SY)', '')

    for i, r in df.iterrows():
        if r['Source'] == ' ':
            df.at[i, 'latex_name'] = df.at[i, 'Name'] + ' \\cite{' + df.at[i, 'Name-cite'] + '}'
        else:
            df.at[i, 'latex_name'] = '\\href{' + df.at[i, 'Source'] + '}{' + df.at[i, 'Name-n-u'] + '}' + ' \\cite{' + \
                                     df.at[i, 'Name-cite'] + '}'

    for i, r in df.iterrows():
        if r['Element-wise ops'] == ' ':
            df.at[i, 'ewo'] = '\\no'
        else:
            df.at[i, 'ewo'] = '\\yes'

        if r['Data manipulation'] == ' ':
            df.at[i, 'dm'] = '\\no'
        else:
            df.at[i, 'dm'] = '\\yes'

        if r['Contractions'] == ' ':
            df.at[i, 'con'] = '\\no'
            df.at[i, 'scon'] = '\\no'
        elif 'yes' in r['Contractions'].lower():
            df.at[i, 'scon'] = '\\yes'
            df.at[i, 'con'] = '\\yes'
        else:
            df.at[i, 'scon'] = '\\yes'
            df.at[i, 'con'] = '\\no'

        if r['Decompositions'] == ' ' or '-x' in r['Decompositions']:
            df.at[i, 'decomp'] = '\\no'
        else:
            df.at[i, 'decomp'] = '\\yes'

        if r['Source'] == ' ':
            df.at[i, 'latex_name'] = df.at[i, 'Name'] + ' \\cite{' + df.at[i, 'Name-cite'] + '}'
        else:
            df.at[i, 'latex_name'] = '\\href{' + df.at[i, 'Source'] + '}{' + df.at[i, 'Name-n-u'] + '}' + ' \\cite{' + \
                                     df.at[i, 'Name-cite'] + '}'

    for i, r in df.iterrows():
        decomps = r['Decompositions'].lower().split(',')

        match_cp = [s for s in decomps if 'cp' in s]
        match_tucker = [s for s in decomps if 'tucker' in s]
        match_tt = [s for s in decomps if 'tt' in s]

        for m in match_cp:
            decomps.remove(m)
        for m in match_tucker:
            decomps.remove(m)
        for m in match_tt:
            decomps.remove(m)

        match_other = decomps

        if match_cp:
            df.at[i, 'decomp_cp'] = '\\yes'
        else:
            df.at[i, 'decomp_cp'] = '\\no'
        if match_tucker:
            df.at[i, 'decomp_tucker'] = '\\yes'
        else:
            df.at[i, 'decomp_tucker'] = '\\no'
        if match_tt:
            df.at[i, 'decomp_tt'] = '\\yes'
        else:
            df.at[i, 'decomp_tt'] = '\\no'
        if match_other:
            df.at[i, 'decomp_other'] = '\\yes'
        else:
            df.at[i, 'decomp_other'] = '\\no'


    with open('../data/table-whole.data', 'w') as f:
        
        count = 0
        for i, r in df.iterrows():
            if count%2 == 0:
                row = ''
            else:
                row = '\\rowcolor{gray!15} \n'
            count += 1

            if i == 0:
                row += '\\hypertarget{{det:{}}}{{}}'.format(i)
            row += '\\hypertarget{{det:{}}}{{{}}}'.format(i + 1, i)
            row += '&'
            row += str(r['latex_name'])
            row += '&'
            row += str(r['dm'])
            row += '&'
            row += str(r['ewo'])
            row += '&'
            row += str(r['scon'])
            row += '&'
            row += str(r['con'])
            row += '&'
            row += str(r['decomp'])
            row += '&'
            row += str(r['Tensor type'])
            row += '&'
            row += str(r['Target system'])
            row += '&'
            row += str(r['Language'])
            row = ' & '.join(row.split('&'))
            row += '\\\\ \n'
            f.write(row)


==> scripts/main.py <==
import pandas as pd

pd.options.mode.chained_assignment = None  # default='warn'

# Press the green button in the gutter to run the script.
if __name__ == '__main__':
    df1 = pd.read_csv('../data/tensor_sw.csv', sep=',')
    df = df1[df1['PDF'] == 1]

    df['Language'] = df['Language'].str.replace('-t', '')
    # df['Language'] = df['Language'].str.replace(r'(\, \w*\-i)', '')
    df['Language'] = df['Language'].str.replace(r'\, (\w*)-i',
                                                lambda m: ', {}\\textsuperscript{{i}}'.format(m.group(1)))
    df['Language'] = df['Language'].str.replace(r'\, (\w*)-x',
                                                lambda m: ', {}\\textsuperscript{{x}}'.format(m.group(1)))
    df['Language'] = df['Language'].str.replace('->', '{\\\\textrightarrow}')
    df['Sort Language'] = df['Language'].str.split(',').str[0]

    df['Name-lower'] = df['Name'].str.lower()
    df.sort_values(by=['Name-lower', 'Sort Language', 'Tensor type', 'Target system'], inplace=True)
    df.reset_index(drop=True, inplace=True)

    df['Language'] = df['Language'].str.replace('C\+\+', '{\\\CC}')
    df['Language'] = df['Language'].str.replace('cu', 'CUDA')

    df['Name-cite'] = df['Name'].str.replace(' ', '')
    df['Name-cite'] = df['Name-cite'].str.replace('!', '')
    df['Name-n-u'] = df['Name'].str.replace('_', '{\_}')

    df['Target system'] = df['Target system'].str.replace(r'(\, SM)', '')
    df['Target system'] = df['Target system'].str.replace(r'(CPU)', 'C')
    df['Target system'] = df['Target system'].str.replace(r'(GPU)', 'G')
    df['Target system'] = df['Target system'].str.replace(r'(DM)', 'D')
    df['Target system'] = df['Target system'].str.replace(r'\, (\w*)-x',
                                                          lambda m: ', {}\\textsuperscript{{x}}'.format(m.group(1)))
    df['Source'].fillna(' ', inplace=True)

    df['Element-wise ops'].fillna(' ', inplace=True)
    df['Data manipulation'].fillna(' ', inplace=True)
    df['Contractions'].fillna(' ', inplace=True)
    df['Decompositions'].fillna(' ', inplace=True)

    df['Tensor type'] = df['Tensor type'].str.replace(r'\, (?:SYM|SY)', '')

    for i, r in df.iterrows():
        if r['Source'] == ' ':
            df.at[i, 'latex_name'] = df.at[i, 'Name'] + ' \\cite{' + df.at[i, 'Name-cite'] + '}'
        else:
            df.at[i, 'latex_name'] = '\\href{' + df.at[i, 'Source'] + '}{' + df.at[i, 'Name-n-u'] + '}' + ' \\cite{' + \
                                     df.at[i, 'Name-cite'] + '}'

    for i, r in df.iterrows():
        if r['Element-wise ops'] == ' ':
            df.at[i, 'ewo'] = '\\no'
        else:
            df.at[i, 'ewo'] = '\\yes'

        if r['Data manipulation'] == ' ':
            df.at[i, 'dm'] = '\\no'
        else:
            df.at[i, 'dm'] = '\\yes'

        if r['Contractions'] == ' ':
            df.at[i, 'con'] = '\\no'
            df.at[i, 'scon'] = '\\no'
        elif 'yes' in r['Contractions'].lower():
            df.at[i, 'scon'] = '\\yes'
            df.at[i, 'con'] = '\\yes'
        else:
            df.at[i, 'scon'] = '\\yes'
            df.at[i, 'con'] = '\\no'

        if r['Decompositions'] == ' ' or '-x' in r['Decompositions']:
            df.at[i, 'decomp'] = '\\no'
        else:
            df.at[i, 'decomp'] = '\\yes'

        if r['Source'] == ' ':
            df.at[i, 'latex_name'] = df.at[i, 'Name'] + ' \\cite{' + df.at[i, 'Name-cite'] + '}'
        else:
            df.at[i, 'latex_name'] = '\\href{' + df.at[i, 'Source'] + '}{' + df.at[i, 'Name-n-u'] + '}' + ' \\cite{' + \
                                     df.at[i, 'Name-cite'] + '}'

    for i, r in df.iterrows():
        decomps = r['Decompositions'].lower().split(',')

        match_cp = [s for s in decomps if 'cp' in s]
        match_tucker = [s for s in decomps if 'tucker' in s]
        match_tt = [s for s in decomps if 'tt' in s]

        for m in match_cp:
            decomps.remove(m)
        for m in match_tucker:
            decomps.remove(m)
        for m in match_tt:
            decomps.remove(m)

        match_other = decomps

        if match_cp:
            df.at[i, 'decomp_cp'] = '\\yes'
        else:
            df.at[i, 'decomp_cp'] = '\\no'
        if match_tucker:
            df.at[i, 'decomp_tucker'] = '\\yes'
        else:
            df.at[i, 'decomp_tucker'] = '\\no'
        if match_tt:
            df.at[i, 'decomp_tt'] = '\\yes'
        else:
            df.at[i, 'decomp_tt'] = '\\no'
        if match_other:
            df.at[i, 'decomp_other'] = '\\yes'
        else:
            df.at[i, 'decomp_other'] = '\\no'

    with open('../data/table-func-dm.data', 'w') as f:
        count = 0
        for i, r in df.iterrows():
            if r['dm'] != '\\no':
                if count % 2 == 0:
                    row = ''
                else:
                    row = '\\rowcolor{gray!15} \n'
                count += 1

                row += '\\hyperlink{{det:{}}}{{{}}}'.format(i, i)
                row += '&'
                row += str(r['Name-n-u'])
                row += '&'
                row += str(r['dm'])
                row += '&'
                row += str(r['ewo'])
                row += '&'
                row += str(r['scon'])
                row += '&'
                row += str(r['con'])
                row += '&'
                row += str(r['decomp'])
                row += '\\\\ \n'
                row = ' & '.join(row.split('&'))
                f.write(row)

    with open('../data/table-func-decomp.data', 'w') as f:
        count = 0
        for i, r in df.iterrows():
            if r['decomp'] != '\\no':

                if count % 2 == 0:
                    row = ''
                else:
                    row = '\\rowcolor{gray!15} \n'
                count += 1

                row += '\\hyperlink{{det:{}}}{{{}}}'.format(i, i)
                row += '&'
                row += str(r['Name-n-u'])
                row += '&'
                row += str(r['decomp_cp'])
                row += '&'
                row += str(r['decomp_tucker'])
                row += '&'
                row += str(r['decomp_tt'])
                row += '&'
                row += str(r['decomp_other'])
                row += '\\\\ \n'
                row = ' & '.join(row.split('&'))
                f.write(row)

    with open('../data/table-func-con.data', 'w') as f:
        count = 0
        for i, r in df.iterrows():

            if r['con'] != '\\no':

                if count % 2 == 0:
                    row = ''
                else:
                    row = '\\rowcolor{gray!15} \n'
                count += 1

                row += '\\hyperlink{{det:{}}}{{{}}}'.format(i, i)
                row += '&'
                row += str(r['Name-n-u'])
                row += '&'
                row += str(r['dm'])
                row += '&'
                row += str(r['ewo'])
                row += '&'
                row += str(r['scon'])
                row += '&'
                row += str(r['con'])
                row += '&'
                row += str(r['decomp'])
                row += '\\\\ \n'
                row = ' & '.join(row.split('&'))
                f.write(row)

    with open('../data/table-func-complete.data', 'w') as f:
        rcount = 0
        for i, r in df.iterrows():
            count = 0
            for col in ['dm', 'ewo', 'scon', 'con', 'decomp']:
                if r[col] == '\\yes':
                    count += 1

            if count >= 4:
                if rcount % 2 == 0:
                    row = ''
                else:
                    row = '\\rowcolor{gray!15} \n'
                rcount += 1

                row += '\\hyperlink{{det:{}}}{{{}}}'.format(i, i)
                row += '&'
                row += str(r['Name-n-u'])
                row += '&'
                row += str(r['Language'])
                row += '&'
                row += str(r['dm'])
                row += '&'
                row += str(r['ewo'])
                row += '&'
                row += str(r['scon'])
                row += '&'
                row += str(r['con'])
                row += '&'
                row += str(r['decomp'])
                row += '\\\\ \n'
                row = ' & '.join(row.split('&'))
                f.write(row)

